P4-MACsec: Dynamic Topology Monitoring and Data Layer Protection with MACsec in P4-SDN

We propose P4-MACsec to protect network links between P4 switches through automated deployment of MACsec, a widespread IEEE standard for securing Layer 2 infrastructures. It is supported by switches and routers from major manufacturers and has only little performance limitations compared to VPN technologies such as IPsec. P4-MACsec introduces a data plane implementation of MACsec including AES-GCM encryption and decryption directly on P4 switches. P4-MACsec features a two-tier control plane structure where local controllers running on the P4 switches interact with a central controller. We propose a novel secure link discovery mechanism that leverages protected LLDP frames and the two-tier control plane structure for secure and efficient management of a global link map. Automated deployment of MACsec creates secure channel, generates keying material, and configures the P4 switches for each detected link between two P4 switches. It detects link changes and performs rekeying to provide a secure, configuration-free operation of MACsec. In this paper, we review the technological background of P4-MACsec and explain its architecture. To demonstrate the feasibility of P4-MACsec, we implement it on the BMv2 P4 software switch and validate the prototype through experiments. We evaluate its performance through experiments that focus on TCP throughput and round-trip time. We publish the prototype and experiment setups on Github.

==> plots/plot_rtt.py <==
#!/usr/bin/env python3

import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator
import csv

x = []
y1 = []
y2 = []

with open('ping_rtt.csv','r') as csvfile:
    plots = csv.reader(csvfile, delimiter=',')
    for row in plots:
        x.append(round(float(row[0]),2))
        y1.append(round(float(row[1]),2))
        y2.append(round(float(row[2]),2))

plt.plot(x,y1, linestyle='--', marker='o', color='b', label='MACsec enabled')
plt.plot(x,y2, linestyle='--', marker='o', color='r', label='MACsec disabled')
plt.xticks(x)
plt.xlabel('# of hops')
plt.ylabel('RTT [ms]')
plt.rcParams.update({'font.size': 14})
plt.legend()
plt.savefig("rtt.pdf")


==> plots/plot_throughput.py <==
#!/usr/bin/env python3

import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator
import csv

x = []
y1 = []
y2 = []

with open('throughput.csv','r') as csvfile:
    plots = csv.reader(csvfile, delimiter=',')
    for row in plots:
        x.append(round(float(row[0]),2))
        y1.append(round(float(row[1]),2))
        y2.append(round(float(row[2]),2))

plt.plot(x,y1, linestyle='--', marker='o', color='b', label='MACsec enabled')
plt.plot(x,y2, linestyle='--', marker='o', color='r', label='MACsec disabled')
plt.xticks(x)
plt.xlabel('# of hops')
plt.ylabel('Throughput [Mbit/s]')
plt.rcParams.update({'font.size': 14})
plt.legend()
plt.savefig("throughput.pdf")

